SiL: An Approach for Adjusting Applications to Heterogeneous Systems Under Perturbations

Scientific applications consist of large and computationally-intensive loops. Dynamic loop scheduling (DLS) techniques are used to load balance the execution of such applications. Load imbalance can be caused by variations in loop iteration execution times due to problem, algorithmic, or systemic characteristics (also, perturbations). The following question motivates this work: "Given an application, a high-performance computing (HPC) system, and both their characteristics and interplay, which DLS technique will achieve improved performance under unpredictable perturbations?" Existing work only considers perturbations caused by variations in the HPC system delivered computational speeds. However, perturbations in available network bandwidth or latency are inevitable on production HPC systems. Simulator in the loop (SiL) is introduced, herein, as a new control-theoretic inspired approach to dynamically select DLS techniques that improve the performance of applications on heterogeneous HPC systems under perturbations. The present work examines the performance of six applications on a heterogeneous system under all above system perturbations. The SiL proof of concept is evaluated using simulation. The performance results confirm the initial hypothesis that no single DLS technique can deliver best performance in all scenarios, while the SiL-based DLS selection delivered improved application performance in most experiments.

==> anc/scripts/generate_loops/generate_loops.py <==
from optparse import OptionParser
import numpy as np


parser = OptionParser()
parser.add_option("-f", "--file", dest="filename",
                  help="generated FLOPs file name", default="loop_flops.csv",  metavar="FILE")

parser.add_option("-N", dest="num_iterations",
                  help="Number of the iterations", default=1000000,  metavar="N")

parser.add_option("-D", dest="distrib",
                  help="selected distribution", default='constant')

parser.add_option("--min", dest="min_flops",
                  help="minimum number of flops", default=2.3*100000000)

parser.add_option("--max", dest="max_flops",
                  help="maximum number of flops", default=2.3*100000000)

parser.add_option("--mu", dest="mu",
                  help="mean of of the normal distribution", default=9.5*100000000)

parser.add_option("--sigma", dest="sigma",
                  help="standard deviation of the normal distribution", default=7*10000000)

parser.add_option("--shape", dest="shape",
                  help="shape for gamma distribution", default=2)

parser.add_option("--scale", dest="scale",
                  help="scale for gamma distributions", default=100000000)

parser.add_option("--lampda", dest="lampda",
                  help="lampda for exponential distribution", default=33333333)


#parser.add_option("-s", dest="speed",
#                  help="core speed", default='0.705Gf',  metavar="s")


(options, args) = parser.parse_args()



# define the function blocks
def constant():
    global flops
    temp = []
    for x in range(0,int(options.num_iterations)):
        temp.append(options.min_flops)
    flops = temp

def uniform():
    global flops 
    flops = np.random.uniform(options.min_flops, options.max_flops, int(options.num_iterations))

def normal():
    global flops
    temp = []
    s = np.random.normal(options.mu, options.sigma, int(options.num_iterations))
    #scale them to min and max flops
    lower = min(s)
    upper = max(s)
    for x in s:
        x = (int(options.max_flops) - int(options.min_flops))*(x - lower)/(upper -lower) + int(options.min_flops)
        temp.append(x)
    flops = temp

def gamma():
    global flops
    temp = []
    s = np.random.gamma(options.shape, options.scale, int(options.num_iterations))
    #scale them to min and max flops
    lower = min(s)
    upper = max(s)
    for x in s:
        x = (int(options.max_flops) - int(options.min_flops))*(x - lower)/(upper -lower) + int(options.min_flops)
        temp.append(x)
    flops = temp


def exponential():
    global flops
    temp = [] 
    s = np.random.exponential(1/float(options.lampda), int(options.num_iterations))
    #scale them to min and max flops
    lower = min(s)
    upper = max(s)
    for x in s:
        x = (int(options.max_flops) - int(options.min_flops))*(x - lower)/(upper -lower) + int(options.min_flops)
        temp.append(x)
    flops = temp
# map the inputs to the function blocks
distributions_dic = {'constant' : constant,
           'uniform' : uniform,
           'normal' : normal,
           'gamma' : gamma,
           'exponential' : exponential,
}


#flops = np.random.uniform(options.min_flops, options.max_flops, options.num_iterations) 

print (options.filename)


distributions_dic[options.distrib]()


with open(options.filename, 'w') as f:
    #write file header
    f.write('loop_index, SCALAR_DOUBLE, 128B_PACKED_DOUBLE, 256B_PACKED_DOUBLE, INST_RETIRED.X87, SCALAR_SINGLE, 128B_PACKED_SINGLE, 256B_PACKED_SINGLE, Total FLOPS\n')
    i = 0
    for x in flops:
        f.write(str(i))
        f.write(', 0, 0, 0, 0, 0, 0, 0, ')
        f.write(str(x))
        f.write('\n')
        i = i + 1


print('Distribution: ,' + options.distrib)
print('Min: ,' + str(min(flops)))
print('Max: ,' + str(max(flops)))
print('Mean: ,'+ str(np.mean(flops)))
print('STD: ,' + str(np.std(flops)))
print('STD_time: ,'+str(np.std(flops)/695000000))


==> anc/scripts/generate_loops/script.sh <==
#!/bin/bash


ml Python 

python generate_loops.py --file constant_flops.csv -N 400000 --min 230000000 --max 230000000 -D constant
python generate_loops.py --file uniform_flops.csv -N 400000 --min 1000 --max 700000000 -D uniform
python generate_loops.py --file normal_flops.csv -N 400000 --max 1300000000 --min 600000000 -D normal --mu 950000000 --sigma 70000000
python generate_loops.py --file gamma_flops.csv -N 400000 --max 2700000000 --min 4100000 -D gamma --shape 2 --scale 100000000
python generate_loops.py --file exponential_flops.csv -N 400000 --max 4500000000 --min 948 -D exponential --lampda 3333333


==> anc/scripts/generate_perturbs/generate_exponential_av.py <==
import numpy as np


#shape, scale = 2., 2., 
#s= np.random.gamma(shape,scale,1000)


num_files = 348
s= np.random.exponential(333333,10*num_files)


av = []
min_av= 0.75
max_av= 1.0

#print (s)
lower = min(s)
upper = max(s)
#print ("min", (lower))
#print ("max", (upper))

for x in s:
	x = (max_av - min_av)*(x - lower)/(upper -lower) + min_av
	av.append(x)

#print (av)
#lower = min(av)
#upper = max(av)
#print ("min", (lower))
#print ("max", (upper))


pre_name = "av_exponential_75_"

post_name = ".av"
for f in range(0,num_files):
    i = 50
    filename = pre_name + str(f) + post_name
    with open(filename, "w") as text_file:
        for x in range(0,10):
            print("{} {}".format(i,av[x]), file=text_file)
            i=i+50
            print("{} {}".format(i,1), file=text_file)
            i=i+50
        
        print("LOOPAFTER 0", file=text_file)


==> anc/scripts/generate_perturbs/generate_exponential_bw.py <==
import numpy as np


shape, scale = 2., 2.,
#s= np.random.gamma(shape,scale,1000)

num_files = 5+26
s= np.random.exponential(33333,10*num_files)


av = []
max_av= 10000000000
min_av= 100000

#print (s)
lower = min(s)
upper = max(s)
#print ("min", (lower))
#print ("max", (upper))

for x in s:
	x = (max_av - min_av)*(x - lower)/(upper -lower) + min_av
	av.append(x)

#print (av)
#lower = min(av)
#upper = max(av)
#print ("min", (lower))
#print ("max", (upper))

i=0


pre_name = "bw_exponential_1_"

post_name = ".bw"

for f in range(0,num_files):
    i = 0
    filename = pre_name + str(f) + post_name
    with open(filename, "w") as text_file:
        for x in range(0,10):
            print("{} {}".format(i,av[x]), file=text_file)
            i=i+50
            print("{} {}".format(i,max_av), file=text_file)
            i=i+50
        
        print("LOOPAFTER 0", file=text_file)


==> anc/scripts/generate_perturbs/generate_exponential_lat.py <==
import numpy as np


shape, scale = 2., 2.,
num_files = 5 +26

#s= np.random.gamma(shape,scale,1000)
s= np.random.exponential(333,10*num_files)
av = []
min_av= 0.000000001 # 100%
max_av= 0.0001


#print (s)
lower = min(s)
upper = max(s)
#print ("min", (lower))
#print ("max", (upper))

for x in s:
	x = (max_av - min_av)*(x - lower)/(upper -lower) + min_av
	av.append(x)

#print (av)
#lower = min(av)
#upper = max(av)
#print ("min", (lower))
#print ("max", (upper))


i=0

pre_name = "lat_exponential_1_"

post_name = ".lat"
for f in range(0,num_files):
    i = 0
    filename = pre_name + str(f) + post_name
    with open(filename, "w") as text_file:
        for x in range(0,10):
            print("{} {}".format(i,av[x]), file=text_file)
            i=i+50
            print("{} {}".format(i,min_av), file=text_file)
            i=i+50
        
        print("LOOPAFTER 0", file=text_file)


==> anc/scripts/generate_platforms/generate_platform_cores_as_hosts.py <==
from optparse import OptionParser

parser = OptionParser()
parser.add_option("-f", "--file", dest="filename",
                  help="generated platform file name", default="platform.xml",  metavar="FILE")

parser.add_option("-N", dest="num_nodes",
                  help="number of nodes", default=22,  metavar="N")

parser.add_option("-s", dest="speed",
                  help="core speed", default='0.695Gf',  metavar="s")


parser.add_option("--pert", dest="pert_file", help="perturbation file name", default="None")

parser.add_option("--iter", dest="iter", help="iterate perturb files", default=0)

#parser.add_option("-q", "--quiet",
#                  action="store_false", dest="verbose", default=True,
#                  help="don't print status messages to stdout")

(options, args) = parser.parse_args()

print (options.filename)

knl_speed="0.157Gf" # KNL core speed
xeon_cores=20   #cores in a xeon node
knl_cores=64 #cores in a knl node
knl_nodes=4 #nodes of knl
pert_num=0

with open(options.filename, 'w') as f:
    #write file header
    f.write('<?xml version=\'1.0\'?>\n')
    f.write('<!DOCTYPE platform SYSTEM "http://simgrid.gforge.inria.fr/simgrid/simgrid.dtd">\n')
    f.write('\n')
    f.write('<platform version="4.1">\n')
    f.write('<config id="General">\n')
    #calibration smpi parameters
    f.write('<prop id="smpi/os" value="0:5.83527570392572e-07:8.92464385587362e-10;4120:2.08135359716775e-06:2.35773202912754e-10;17408:0:0"/>')
    f.write('<prop id="smpi/ois" value="0:3.86145314648393e-07:6.15080087960354e-11;4120:1.29442978726355e-08:1.28426550551897e-10;17408:0:0"/> \n')
    f.write('<prop id="smpi/or" value="0:7.17884258900818e-07:5.70990732129391e-11;4120:0:0;17408:0:0"/> \n')
    f.write('<prop id="smpi/bw_factor" value="0:0.0429544288961768;4120:0.0439048113106167;17408:0.119256178769525"/> \n')
    f.write('<prop id="smpi/lat_factor" value="0:9.96859853439991;4120:14.410637642621;17408:74.4867663981596"/> \n')
    f.write('<prop id="smpi/async_small_thres" value="17408"/> \n')
    f.write('<prop id="smpi/send_is_detached_thres" value="17408"/>\n')
    f.write('<prop id="smpi/wtime" value="3.748206e-08"/> \n')
    f.write('<prop id="smpi/iprobe" value="1.77039473684211e-07"/> \n')
    f.write('<prop id="smpi/test" value="4.31747474747475e-07"/> \n')
    # CPU and network models
    f.write('<!--prop id="cpu/model" value="Cas01"></prop> \n')
    f.write('<prop id="network/model" value="IB"></prop> \n')
    f.write('<prop id="host/model" value="compound"></prop--> \n')
    #set precision to nanoseconds
    f.write('<prop id="maxmin/precision" value="0.000000001"></prop> \n')
    f.write('  </config> \n')


    #begin nodes describtion
    #f.write('<zone id="zone" routing="Full"> \n')
    #f.write('<cluster id="miniHPC" prefix="cl-node" suffix="" radical="0-23" speed=".940Gf" core="20" bw="100Gbps" lat="100ns" \n')
    #f.write('topology="FAT_TREE" topo_parameters="2;12,2;1,2;2,12"/> \n')
    #f.write('</zone> \n')
    #f.write('</platform> \n')

    f.write('<zone id="miniHPC" routing="Full">\n')
    #define switches
    f.write('<link sharing_policy="FATPIPE" bandwidth="100Gbps" latency="100ns" id="SW1" ></link> \n')
    f.write('<link sharing_policy="FATPIPE" bandwidth="100Gbps" latency="100ns" id="SW2" ></link> \n')
    f.write('<link sharing_policy="FATPIPE" bandwidth="100Gbps" latency="100ns" id="SW3" ></link> \n')
    f.write('<link sharing_policy="FATPIPE" bandwidth="100Gbps" latency="100ns" id="SW4" ></link> \n')
    f.write('<link sharing_policy="FATPIPE" bandwidth="100Gbps" latency="100ns" id="SW5" ></link> \n')

    #create a loopback link for every host
    for i in range(0, options.num_nodes+ knl_nodes):
        f.write('<link id="loopback ')
        f.write(str(i))
        f.write('" bandwidth="498MBps" latency="15us" sharing_policy="SHARED"/>\n')
#    f.write('<link sharing_policy="FATPIPE" bandwidth="100Gbps" latency="100ns" id="link1" ></link> \n')
    # begin describing the nodes
    # create a host for every single core
    # xeon nodes
    
    f.write('<!-- Xeon nodes  -->\n')
    for i in range(0, options.num_nodes*xeon_cores):
        f.write('<host   id="host ')
        f.write(str(i))
        f.write('" speed="')
        f.write(options.speed)
        #f.write('" core="')
        #f.write(str(20))
        if options.pert_file != "None" and i < (options.num_nodes*xeon_cores/2):
            f.write('" availability_file= "')
            if options.iter == 0:
                f.write(options.pert_file)
            else: 
                f.write(options.pert_file+"_"+str(pert_num)+".av")
                pert_num = pert_num + 1
        f.write('"></host>\n')
    f.write('\n\n\n')

    #knl nodes
    f.write('<!-- KNL nodes  -->\n')
    for i in range(options.num_nodes*xeon_cores, options.num_nodes*xeon_cores + knl_nodes*knl_cores):
        f.write('<host   id="host ')
        f.write(str(i))
        f.write('" speed="')
        f.write(knl_speed)
        if options.pert_file != "None" and i < (options.num_nodes*xeon_cores + knl_nodes*knl_cores/2):
            f.write('" availability_file= "')
            if options.iter == 0:
                f.write(options.pert_file)
            else:
                f.write(options.pert_file+"_"+str(pert_num)+".av")
                pert_num = pert_num + 1
        #f.write('" core="')
        #f.write(str(64))
        f.write('"></host>\n')
    f.write('\n\n\n')



#    #making loopback links
    f.write('<!-- making loopback links  -->\n')
    # for every xeon node
    for k in range(0, options.num_nodes):
        for i in range(k*xeon_cores, k*xeon_cores+xeon_cores):
            for j in range(i+1,k*xeon_cores+xeon_cores):
                f.write('<route src="host ')
                f.write(str(i))
                f.write('" dst="host ')
                f.write(str(j))
                f.write('"><link_ctn id="loopback ')
                f.write(str(k))
                f.write('" direction="NONE"></link_ctn></route>\n')
        f.write('\n\n')
    f.write('\n\n\n\n')

    offset = options.num_nodes*xeon_cores
    # for every knl node
    for k in range(0, knl_nodes):
        for i in range(k*knl_cores+offset, k*knl_cores+knl_cores+offset):
            for j in range(i+1,k*knl_cores+knl_cores+offset):
                f.write('<route src="host ')
                f.write(str(i))
                f.write('" dst="host ')
                f.write(str(j))
                f.write('"><link_ctn id="loopback ')
                f.write(str(options.num_nodes+k))
                f.write('" direction="NONE"></link_ctn></route>\n')
        f.write('\n\n')
    f.write('\n\n\n\n')



#
#    #making routes between nodes
# switch 4
    f.write('<!-- making routes between hosts  -->\n')
    for i in range(0, 10*xeon_cores):
        for j in range(int(i/xeon_cores+1)*xeon_cores, 10*xeon_cores): #next node ...intger multiple of xeon_cores
            f.write('<route src="host ')
            f.write(str(i))
            f.write('" dst="host ')
            f.write(str(j))
            f.write('"><link_ctn id="SW4" direction="NONE"></link_ctn></route>\n')
        f.write('\n')
    f.write('\n\n')

# switch 3
    for i in range(10*xeon_cores, options.num_nodes*xeon_cores):
        for j in range(int(i/xeon_cores+1)*xeon_cores, options.num_nodes*xeon_cores):
            f.write('<route src="host ')
            f.write(str(i))
            f.write('" dst="host ')
            f.write(str(j))
            f.write('"><link_ctn id="SW3" direction="NONE"></link_ctn></route>\n')
        f.write('\n')
    f.write('\n\n')

#KNLs switch
    offset=options.num_nodes*xeon_cores
# switch 5
    for i in range(options.num_nodes*xeon_cores, options.num_nodes*xeon_cores+knl_nodes*knl_cores):
        for j in range(int((i-offset)/knl_cores+1)*knl_cores+offset, options.num_nodes*xeon_cores+knl_nodes*knl_cores):
            f.write('<route src="host ')
            f.write(str(i))
            f.write('" dst="host ')
            f.write(str(j))
            f.write('"><link_ctn id="SW5" direction="NONE"></link_ctn></route>\n')
        f.write('\n')
    f.write('\n\n')

#making the routes from more than 1 switch
    f.write('<!-- making the upper level of the tree routes -->\n')
    for i in range(0,10*xeon_cores):
        for j in range(10*xeon_cores,options.num_nodes*xeon_cores):
            f.write('<route src="host ')
            f.write(str(i))
            f.write('" dst="host ')
            f.write(str(j))
            f.write('"><link_ctn id="SW4"/> <link_ctn id="SW2"/>  <link_ctn id="SW3"/> </route>\n')
            #f.write('\n') #alternate path
            #f.write('<route src="host ')
            #f.write(str(i))
            #f.write('" dst="host ')
            #f.write(str(j))
            #f.write('"><link_ctn id="SW4"/> <link_ctn id="SW1"/> <link_ctn id="SW3"/> </route>\n')
        f.write('\n')
    f.write('\n\n')


    for i in range(0,10*xeon_cores):
        for j in range(options.num_nodes*xeon_cores, options.num_nodes*xeon_cores+knl_nodes*knl_cores):  # knl cores
            f.write('<route src="host ')
            f.write(str(i))
            f.write('" dst="host ')
            f.write(str(j))
            f.write('"><link_ctn id="SW4"/> <link_ctn id="SW2"/> <link_ctn id="SW5"/> </route>\n')
           #f.write('\n') #alternate path
           #f.write('<route src="host ')
           #f.write(str(i))
           #f.write('" dst="host ')
           #f.write(str(j))
           #f.write('"><link_ctn id="SW4"/> <link_ctn id="SW1"/> <link_ctn id="SW5"/> </route>\n')
        f.write('\n')
    f.write('\n\n')

    for i in range(10*xeon_cores,options.num_nodes*xeon_cores):
        for j in range(options.num_nodes*xeon_cores, options.num_nodes*xeon_cores+knl_nodes*knl_cores):
            f.write('<route src="host ')
            f.write(str(i))
            f.write('" dst="host ')
            f.write(str(j))
            f.write('"><link_ctn id="SW3"/> <link_ctn id="SW2"/> <link_ctn id="SW5"/> </route>\n')
            #f.write('\n') #alternate path
            #f.write('<route src="host ')
            #f.write(str(i))
            #f.write('" dst="host ')
            #f.write(str(j))
            #f.write('"><link_ctn id="SW3"/> <link_ctn id="SW1"/> <link_ctn id="SW5"/> </route>\n')
        f.write('\n')
    f.write('\n\n\n\n')


    f.write('</zone> \n')
    f.write('</platform> \n')


==> anc/scripts/plot/bar_perturb_per_dls.py <==
"""
===========
Plot bar loop execution times for different DLS techniques with different perturbations
============

"""

import numpy as np
import matplotlib.pyplot as plt
import csv
import os
import matplotlib 
import glob
import sys


target_path=sys.argv[1]
DLS = [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10,11]
DLS_names = ['STATIC', 'SS', 'FSC', 'GSS', 'FAC', 'WF', 'AWF-B', 'AWF-C', 'AWF-D', 'AWF-E', 'AF', 'SiL']
#DLS = [0] #testing

perturbs = ['nominal', 'av_const_75', 'av_const_50', 'av_const_25', 'av_ex_75', 'av_ex_50', 'av_ex_25', 'bw_const_1', 'bw_const_sqrt', 'bw_ex_1', 'bw_ex_sqrt', 'lat_const_1', 'lat_const_sqrt', 'lat_ex_1', 'lat_ex_sqrt', 'all_const_mild', 'all_const_severe', 'all_ex_mild', 'all_ex_severe']

perturbs_names = ['av_const_mild', 'av_const_50', 'av_const_severe', 'av_ex_mild', 'av_ex_50', 'av_ex_severe', 'bw_const_mild', 'bw_const_severe', 'bw_ex_mild', 'bw_ex_severe', 'lat_const_mild', 'lat_const_severe', 'lat_ex_mild', 'lat_ex_severe', 'all_const_mild', 'all_const_severe', 'all_ex_mild', 'all_ex_severe']

apps = ['PSIA', 'constant', 'exponential', 'gamma', 'normal', 'uniform']

#apps = ['PSIA'] #testing

for p in apps:

    filename_pre = target_path+'//'+p+'//'+p+'_696_'
    Tpar_data = []
    filename_post = '.csv'
    name_template = ""
    Tpar = 0


#mean_cov = []
#median_cov = []

#rank_time_data = []
#cov_data = []


    for t in DLS:

        #cov_data_temp = []
        #rank_time_data_temp = []
        nominal_Tpar = 0.0
        Tpar_data = []

        for pert in perturbs:

            name_template = ""
            name_template += filename_pre
            name_template +=pert
            name_template +='_'
            name_template += str(t)
            name_template += filename_post

            filename =  name_template
            print(filename)
            with open(filename, 'r') as f:
                index =0
                i =0
                mycsv = csv.reader(f)
                mycsv = list(mycsv)
                for row in mycsv:
                    #if row[0] == 'rank':
                        #index = i
                    #if i> index and i < (index+352) and index !=0:
                        #rank_time = float(row[1])
                        #rank_time_data_temp.append(rank_time)
                        #print (rank_time)
                        #i +=1
                    if row[0] == 'Parallel time':
                        Tpar = row[1]
                        #print (Tpar)

                #rank_time_data_temp = [float(i) for i in rank_time_data_temp]
                #sigma = np.std(rank_time_data_temp)
                #mu = np.mean(rank_time_data_temp)
                #cov = sigma/ float(mu)
                #cov_data_temp.append(cov)

                if pert == 'nominal':
                    nominal_Tpar = Tpar
                else:
                    Tpar_data.append(Tpar)

        #convert the values to floats
        Tpar_data = [float(i) for i in Tpar_data]
        print('nominal execution times')
        print (perturbs_names)
        print ('Tpar,' + str(Tpar_data))

        #print ('cov,' + str(cov_msg))

        #print ('\% Error msg,'+ str(PE_msg))

        matplotlib.rcParams.update({'font.size': 18})

        ind = np.arange(len(Tpar_data))  # the x locations for the groups
        width = 0.4       # the width
############################################################################################
        fig3, ax3 = plt.subplots()
        ax3.set_title('Parallel loop execution time ['+ p+' - '+DLS_names[t] +']' )
        #print (sizes)
        #print (Tpar_data)
        ax3.margins(0.04, 0)
        data_plt=ax3.bar(ind, Tpar_data, width,color='#DADADA')
        #msg_t= ax3.bar(ind+width, Tpar_msg, width, color='#BCEAEA' )
        #sd_t=ax3.bar(ind+ width + width, Tpar_sd, width, color='#1EA5A5' )

        #plot the horizontal line
        line = ax3.plot([0, len(Tpar_data)], [nominal_Tpar, nominal_Tpar], color='red' )

        lgd =  ax3.legend((line[0], data_plt[0]), ('Performance without perturbations', 'Performance with perturbations'), prop={'size': 14})

        #ax3.boxplot(Tpar_data_200, positions=[200000], whis=np.inf, showfliers=False)
        #ax3.boxplot(Tpar_data_200, positions=[200000], whis=[5, 95])
        ax3.set_xlabel(r'Perturbation scenario')
        ax3.set_ylabel('Parallel loop execution time (s)')
        #ax3.set_autoscaley_on(False)
        ax3.set_ylim([0,max(Tpar_data)*1.5])
        ax3.set_xticks(ind+width/2)
        ax3.set_xticklabels((perturbs_names))
        plt.xticks(rotation=45,  ha='right')

        for i, v in enumerate(Tpar_data):
            #print(i)
            #plt.text( i, v + 3, str(v) , color='blue', fontweight='bold')
            plt.text( i, v + 3, str(round(v,2)), rotation='90', va='bottom')

        #plt.yscale('log')
        #plt.autoscale(True)
        if not os.path.exists(target_path+'//figures'):
            os.makedirs(target_path+'//figures')

        #plt.savefig(target_path+'//figures//'+p+'_'+str(t)+'_Tpar.pdf', bbox_inches='tight')
        plt.savefig(target_path+'//figures//'+p+'_'+str(t)+'_Tpar.pdf', bbox_inches='tight', bbox_extra_artists=(lgd,))
########################################################################################################
#plt.show() # show the figures


==> anc/scripts/plot/lines_all_dls_all_perturbs.py <==
"""
===========
Plot boxes loop execution times for different DLS techniques with different perturbations
============

"""

import numpy as np
import matplotlib.pyplot as plt
import csv
import os
import matplotlib
import glob
import sys



target_path=sys.argv[1]
DLS = [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11]
DLS_names = ['STATIC', 'SS', 'FSC', 'GSS', 'FAC', 'WF', 'AWF-B', 'AWF-C', 'AWF-D', 'AWF-E', 'AF', 'SiL']
#DLS = [0] #testing

#perturbs = ['nominal', 'av_core0_10', 'av_core1_10', 'av_core1_50', 'bw_gamma_1', 'bw_gamma_sq', 'bw_sqrt', 'bw_severe', 'lat_gamma_1', 'lat_gamma_sq', 'lat_sqrt', 'lat_severe', 'all', 'all_severe']

#bar_names = ['av_core0_10', 'av_core1_10', 'av_core1_50', 'bw_gamma_1', 'bw_gamma_sqrt', 'bw_sqrt', 'bw_severe', 'lat_gamma_1', 'lat_gamma_sqrt', 'lat_sqrt', 'lat_severe', 'all', 'all_severe']


perturbs = ['nominal', 'av_const_75','av_const_25', 'av_ex_75','av_ex_25', 'bw_const_1', 'bw_const_sqrt', 'bw_ex_1', 'bw_ex_sqrt', 'lat_const_1', 'lat_const_sqrt', 'lat_ex_1', 'lat_ex_sqrt', 'all_const_mild', 'all_const_severe', 'all_ex_mild', 'all_ex_severe']

perturbs_names = ['np', 'pea-cm','pea-cs', 'pea-em', 'pea-es', 'bw-cm','bw-cs', 'bw-em', 'bw-es', 'lat-cm','lat-cs', 'lat-em', 'lat-es', 'all-cm','all-cs', 'all-em', 'all-es']


apps = ['PSIA', 'constant', 'exponential', 'gamma', 'normal', 'uniform']

#apps = ['PSIA'] #testing

def add_line(ax, xpos, ypos):
    #line = plt.Line2D([ypos + .35+xpos, ypos+xpos+.08], [ypos + .35, ypos],transform=ax.transAxes, color='black', alpha=0.6, linestyle='--')
    line = plt.Line2D([xpos, xpos], [ypos + .35, ypos],transform=ax.transAxes, color='black', alpha=0.6, linestyle='--')
    line.set_clip_on(False)
    ax.add_line(line)


for p in apps:

    filename_pre = target_path+'//'+p+'//'+p+'_696_'
    Tpar_data = []
    filename_post = '.csv'
    name_template = ""
    Tpar = 0


#mean_cov = []
#median_cov = []

#rank_time_data = []
#cov_data = []


    for t in DLS:

        Tpar_data_temp = []
        #cov_data_temp = []
        #rank_time_data_temp = []
        nominal_Tpar = 0.0


        for pert in perturbs:

            name_template = ""
            name_template += filename_pre
            name_template +=pert
            name_template +='_'
            name_template += str(t)
            name_template += filename_post

            filename =  name_template
            print(filename)
            with open(filename, 'r') as f:
                index =0
                i =0
                mycsv = csv.reader(f)
                mycsv = list(mycsv)
                for row in mycsv:
                    #if row[0] == 'rank':
                        #index = i
                    #if i> index and i < (index+352) and index !=0:
                        #rank_time = float(row[1])
                        #rank_time_data_temp.append(rank_time)
                        #print (rank_time)
                        #i +=1
                    if row[0] == 'Parallel time':
                        Tpar = row[1]
                        #print (Tpar)

                #rank_time_data_temp = [float(i) for i in rank_time_data_temp]
                #sigma = np.std(rank_time_data_temp)
                #mu = np.mean(rank_time_data_temp)
                #cov = sigma/ float(mu)
                #cov_data_temp.append(cov)

                Tpar_data_temp.append(Tpar) #every perturb

            #convert the values to floats
        Tpar_data_temp = [float(i) for i in Tpar_data_temp]
        print(Tpar_data_temp)
        Tpar_data.append(Tpar_data_temp) #every DLS

        #print ('\% Error msg,'+ str(PE_msg))

    #print(Tpar_data)
    matplotlib.rcParams.update({'font.size': 18})

    ind = np.arange(len(perturbs))  # the x locations for the groups
    width = 0.4       # the width
############################################################################################
    fig3, ax3 = plt.subplots()
    lines = []
    ax3.set_title('Parallel loop execution time ['+ p +']', y=1.25 )
    #print (sizes)
    #print (Tpar_data)
    ax3.margins(0.04, 0)
    #data_plt=ax3.boxplot(Tpar_data, labels=DLS_names, whis=np.inf)
    #plot the horizontal line
    cs = ['#f90286', '#1ea5a5', '#2d373c','#8c9196', '#2873ed', '#eb829b', '#4b0e77', '#006e6e', '#42e552','#4248f4', '#f48c41', '#d20537']
    ms = ['.','s', '+','*', 'x', 'D', 'v', '^', '<', '>', 'h', 'o']
    for t in DLS:
        lines += ax3.plot(np.arange(len(perturbs)), Tpar_data[t] , linestyle=':', color=cs[t], marker=ms[t])


    lgd =  ax3.legend(lines, DLS_names, prop={'size': 14}, bbox_to_anchor=(0., 1.02, 1., .102), loc=3,
           ncol=4, mode="expand", borderaxespad=0.)

    #msg_t= ax3.bar(ind+width, Tpar_msg, width, color='#BCEAEA' )
    #sd_t=ax3.bar(ind+ width + width, Tpar_sd, width, color='#1EA5A5' )

    plt.axvline(.7, color='k', linestyle='--', alpha=0.6)
    plt.axvline(4.7, color='k', linestyle='--', alpha=0.6)
    plt.axvline(8.7, color='k', linestyle='--', alpha=0.6)
    plt.axvline(12.7, color='k', linestyle='--', alpha=0.6)

    add_line(ax3, .078, -0.35)
    add_line(ax3, .310, -0.35)
    add_line(ax3, .540, -0.35)
    add_line(ax3, .772, -0.35)
    ax3.text(0.194, -0.31, 'PE \navailability', ha='center', transform=ax3.transAxes)
    ax3.text(0.425, -0.31, 'Bandwidth', ha='center', transform=ax3.transAxes)
    ax3.text(0.656, -0.31, 'Latency', ha='center', transform=ax3.transAxes)
    ax3.text(0.861, -0.31, 'All', ha='center', transform=ax3.transAxes)

    #ax3.boxplot(Tpar_data_200, positions=[200000], whis=np.inf, showfliers=False)
    #ax3.boxplot(Tpar_data_200, positions=[200000], whis=[5, 95])
    #ax3.set_xlabel(r'Execution scenario')
    ax3.set_ylabel('Parallel loop execution time (s)')
    #ax3.set_autoscaley_on(False)
    if p == 'constant':
        ax3.set_ylim([0,2300])
    else:
        ax3.set_ylim([0,max(np.array(Tpar_data).flatten())*1.1])
    ax3.set_xticks(ind+width/2)
    ax3.set_xticklabels(perturbs_names)
    plt.xticks(rotation=90,  ha='center')

    if not os.path.exists(target_path+'//figures'):
        os.makedirs(target_path+'//figures')
    #plt.savefig(target_path+'//figures//'+p+'_'+str(t)+'_Tpar.pdf', bbox_inches='tight')
    plt.savefig(target_path+'//figures//'+p+'_lines.pdf', bbox_inches='tight')
########################################################################################################
#plt.show() # show the figures


==> anc/scripts/plot/lines_all_dls_all_perturbs_and_native_PSIA.py <==
"""
===========
Plot boxes loop execution times for different DLS techniques with different perturbations
============

"""

import numpy as np
import matplotlib.pyplot as plt
import csv
import os
import matplotlib
import glob
import sys



target_path=sys.argv[1]
DLS = [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11]
DLS_names = ['STATIC', 'SS', 'FSC', 'GSS', 'FAC', 'WF', 'AWF-B', 'AWF-C', 'AWF-D', 'AWF-E', 'AF', 'SiL']
#DLS = [0] #testing

#perturbs = ['nominal', 'av_core0_10', 'av_core1_10', 'av_core1_50', 'bw_gamma_1', 'bw_gamma_sq', 'bw_sqrt', 'bw_severe', 'lat_gamma_1', 'lat_gamma_sq', 'lat_sqrt', 'lat_severe', 'all', 'all_severe']

#bar_names = ['av_core0_10', 'av_core1_10', 'av_core1_50', 'bw_gamma_1', 'bw_gamma_sqrt', 'bw_sqrt', 'bw_severe', 'lat_gamma_1', 'lat_gamma_sqrt', 'lat_sqrt', 'lat_severe', 'all', 'all_severe']


perturbs = ['nominal', 'av_const_75','av_const_25', 'av_ex_75','av_ex_25', 'bw_const_1', 'bw_const_sqrt', 'bw_ex_1', 'bw_ex_sqrt', 'lat_const_1', 'lat_const_sqrt', 'lat_ex_1', 'lat_ex_sqrt', 'all_const_mild', 'all_const_severe', 'all_ex_mild', 'all_ex_severe']

perturbs_names = ['np', 'pea-cm','pea-cs', 'pea-em', 'pea-es', 'bw-cm','bw-cs', 'bw-em', 'bw-es', 'lat-cm','lat-cs', 'lat-em', 'lat-es', 'all-cm','all-cs', 'all-em', 'all-es']


#apps = ['PSIA', 'constant', 'exponential', 'gamma', 'normal', 'uniform']

apps = ['PSIA'] #testing

def add_line(ax, xpos, ypos):
    #line = plt.Line2D([ypos + .35+xpos, ypos+xpos+.08], [ypos + .35, ypos],transform=ax.transAxes, color='black', alpha=0.6, linestyle='--')
    line = plt.Line2D([xpos, xpos], [ypos + .35, ypos],transform=ax.transAxes, color='black', alpha=0.6, linestyle='--')
    line.set_clip_on(False)
    ax.add_line(line)


filename_pre = target_path+'../../native/PSIA_224/nominal/PSIA_400_'
Tpar_data = []
program_data = []
percent_data = []
filename_post = '_*.csv'
name_template = ""
Tpar = 0
percent = 0
program = 0

avg_Tpar= []
med_Tpar = []

avg_program = []
med_program = []

avg_percent = []
med_percent = []

mean_cov = []
median_cov = []

rank_time_data = []
cov_data = []


for t in DLS:
	name_template = ""
	name_template += filename_pre
	name_template += str(t)
	name_template += filename_post


	Tpar_data_temp = []

	filenames = glob.glob(name_template)
	print (name_template)
	for filename in filenames:
		with open(filename, 'r') as f:
			mycsv = csv.reader(f)
			mycsv = list(mycsv)
			for row in mycsv:
				if row[0] == 'Parallel time':
					Tpar = row[1]
#					print (Tpar)
#				print  (program)
#				print  (percent)
		Tpar_data_temp.append(Tpar)

	Tpar_data_temp = [float(i) for i in Tpar_data_temp]

	avg_Tpar.append(np.mean(Tpar_data_temp))
	med_Tpar.append(np.median(Tpar_data_temp))


	Tpar_data.append(Tpar_data_temp)

print(med_Tpar)

for p in apps:

    filename_pre = target_path+'//'+p+'//'+p+'_696_'
    Tpar_data = []
    filename_post = '.csv'
    name_template = ""
    Tpar = 0
    sDLS_data = []


#mean_cov = []
#median_cov = []

#rank_time_data = []
#cov_data = []


    for t in DLS:

        Tpar_data_temp = []
        #cov_data_temp = []
        #rank_time_data_temp = []
        nominal_Tpar = 0.0


        for pert in perturbs:

            name_template = ""
            name_template += filename_pre
            name_template +=pert
            name_template +='_'
            name_template += str(t)
            name_template += filename_post
            sDLS_data_temp = []

            filename =  name_template
            #print(filename)
            with open(filename, 'r') as f:
                index =0
                i =0
                mycsv = csv.reader(f)
                mycsv = list(mycsv)
                for row in mycsv:
                    #if row[0] == 'rank':
                        #index = i
                    #if i> index and i < (index+352) and index !=0:
                        #rank_time = float(row[1])
                        #rank_time_data_temp.append(rank_time)
                        #print (rank_time)
                        #i +=1
                    if row[0] == 'Parallel time':
                        Tpar = row[1]
                        #print (Tpar)
                    if row[0] == 'selected dls':
                        sDLS = row[1]
                        sDLS_data_temp.append(sDLS)

                #rank_time_data_temp = [float(i) for i in rank_time_data_temp]
                #sigma = np.std(rank_time_data_temp)
                #mu = np.mean(rank_time_data_temp)
                #cov = sigma/ float(mu)
                #cov_data_temp.append(cov)

                Tpar_data_temp.append(Tpar) #every perturb
                sDLS_data_temp = [int (i) for i in sDLS_data_temp]
                #print (sDLS_data_temp)
                if t ==11:
                    sDLS_data.append(sDLS_data_temp)
            #convert the values to floats
        Tpar_data_temp = [float(i) for i in Tpar_data_temp]
        #print(Tpar_data_temp)
        Tpar_data.append(Tpar_data_temp) #every DLS


        #print ('\% Error msg,'+ str(PE_msg))

    #print(Tpar_data)
    matplotlib.rcParams.update({'font.size': 18})

    ind = np.arange(len(perturbs)+1)  # the x locations for the groups
    width = 0.4       # the width
############################################################################################
    fig3, ax3 = plt.subplots()
    #print (sDLS_data)
    #sDLS_data = np.array(sDLS_data)
    perf_data = np.array(Tpar_data)


    #print (sDLS_data)
    #print (perf_data)
    upper1 = [0.0 for x in range(len(perturbs))]
    lower1 = [500000000 for x in range(len(perturbs))]
    for i in range(0,len(perturbs)):
        for j in sDLS_data[i]:#range(0, sDLS_data.shape[1]):
            #print (j)
            upper1[i] = max(upper1[i],perf_data[j][i])
            lower1[i] = min(lower1[i],perf_data[j][i])

    lines = []
    #print (lower1)
    #upper = [73.798492, 77.227779, 88.974337,77.107189,87.345168,73.804801,73.803604, 73.798492, 73.798492,  84.825934, 172.249072, 73.808035, 160.600205, 77.61375, 261.394778, 78.070372, 192.455261]
    #lower = [73.685258,77.166837, 88.904814,77.049114,87.281692,73.680534,73.691252, 73.685258, 73.685258, 73.85835, 79.213522, 73.691717,75.388683, 77.270891, 100.553896, 77.071225, 98.481937]
    ax3.set_title('Parallel loop execution time ['+ p +']', y=1.25 )
    #print (sizes)
    #print (Tpar_data)
    ax3.margins(0.04, 0)
    #print(np.arange(len(perturbs))+1)
    #data_plt=ax3.boxplot(Tpar_data, labels=DLS_names, whis=np.inf)
    #plot the horizontal line
    cs = ['#f90286', '#1ea5a5', '#2d373c','#8c9196', '#2873ed', '#eb829b', '#4b0e77', '#006e6e', '#42e552','#4248f4', '#f48c41', '#d20537']
    ms = ['.','s', '+','*', 'x', 'D', 'v', '^', '<', '>', 'h', 'o']
    for x in range(0,10):
        ax3.plot(0,med_Tpar[x],color=cs[x], marker=ms[x])

    for t in DLS:
        lines += ax3.plot(np.arange(len(perturbs))+1, Tpar_data[t] , linestyle=':', color=cs[t], marker=ms[t])


    ax3.fill_between(np.arange(len(perturbs))+1, upper1 , lower1, alpha=.3, color = '#a5d7d2')
    lgd =  ax3.legend(lines, DLS_names, prop={'size': 14}, bbox_to_anchor=(0., 1.02, 1., .102), loc=3,
           ncol=4, mode="expand", borderaxespad=0.)

    #msg_t= ax3.bar(ind+width, Tpar_msg, width, color='#BCEAEA' )
    #sd_t=ax3.bar(ind+ width + width, Tpar_sd, width, color='#1EA5A5' )

    plt.axvline(1.7, color='k', linestyle='--', alpha=0.6)
    plt.axvline(5.7, color='k', linestyle='--', alpha=0.6)
    plt.axvline(9.7, color='k', linestyle='--', alpha=0.6)
    plt.axvline(13.7, color='k', linestyle='--', alpha=0.6)

    add_line(ax3, .129, -0.35)
    add_line(ax3, .347, -0.35)
    add_line(ax3, .565, -0.35)
    add_line(ax3, .783, -0.35)
    ax3.text(0.238, -0.31, 'PE \navailability', ha='center', transform=ax3.transAxes)
    ax3.text(0.456, -0.31, 'Bandwidth', ha='center', transform=ax3.transAxes)
    ax3.text(0.674, -0.31, 'Latency', ha='center', transform=ax3.transAxes)
    ax3.text(0.881, -0.31, 'All', ha='center', transform=ax3.transAxes)

    #ax3.boxplot(Tpar_data_200, positions=[200000], whis=np.inf, showfliers=False)
    #ax3.boxplot(Tpar_data_200, positions=[200000], whis=[5, 95])
    #ax3.set_xlabel(r'Execution scenario')
    ax3.set_ylabel('Parallel loop execution time (s)')
    #ax3.set_autoscaley_on(False)
    #if p == 'constant':
    #    ax3.set_ylim([0,2300])
    #else:
    ax3.set_ylim([0,max(np.array(Tpar_data).flatten())*1.1])
    ax3.set_xticks(ind+width/2)
    ax3.set_xticklabels(['np-native']+perturbs_names)
    plt.xticks(rotation=90,  ha='center')

    if not os.path.exists(target_path+'//figures'):
        os.makedirs(target_path+'//figures')
    #plt.savefig(target_path+'//figures//'+p+'_'+str(t)+'_Tpar.pdf', bbox_inches='tight')
    plt.savefig(target_path+'//figures//'+p+'_lines.pdf', bbox_inches='tight')
########################################################################################################
#plt.show() # show the figures


==> anc/scripts/plot/lines_all_dls_all_perturbs_band.py <==
"""
===========
Plot boxes loop execution times for different DLS techniques with different perturbations
============

"""

import numpy as np
import matplotlib.pyplot as plt
import csv
import os
import matplotlib
import glob
import sys



target_path=sys.argv[1]
DLS = [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11]
DLS_names = ['STATIC', 'SS', 'FSC', 'GSS', 'FAC', 'WF', 'AWF-B', 'AWF-C', 'AWF-D', 'AWF-E', 'AF', 'SiL']
#DLS = [0] #testing

#perturbs = ['nominal', 'av_core0_10', 'av_core1_10', 'av_core1_50', 'bw_gamma_1', 'bw_gamma_sq', 'bw_sqrt', 'bw_severe', 'lat_gamma_1', 'lat_gamma_sq', 'lat_sqrt', 'lat_severe', 'all', 'all_severe']

#bar_names = ['av_core0_10', 'av_core1_10', 'av_core1_50', 'bw_gamma_1', 'bw_gamma_sqrt', 'bw_sqrt', 'bw_severe', 'lat_gamma_1', 'lat_gamma_sqrt', 'lat_sqrt', 'lat_severe', 'all', 'all_severe']


perturbs = ['nominal', 'av_const_75','av_const_25', 'av_ex_75','av_ex_25', 'bw_const_1', 'bw_const_sqrt', 'bw_ex_1', 'bw_ex_sqrt', 'lat_const_1', 'lat_const_sqrt', 'lat_ex_1', 'lat_ex_sqrt', 'all_const_mild', 'all_const_severe', 'all_ex_mild', 'all_ex_severe']

perturbs_names = ['np', 'pea-cm','pea-cs', 'pea-em', 'pea-es', 'bw-cm','bw-cs', 'bw-em', 'bw-es', 'lat-cm','lat-cs', 'lat-em', 'lat-es', 'all-cm','all-cs', 'all-em', 'all-es']


apps = ['PSIA', 'constant', 'exponential', 'gamma', 'normal', 'uniform']

#apps = ['PSIA'] #testing

def add_line(ax, xpos, ypos):
    #line = plt.Line2D([ypos + .35+xpos, ypos+xpos+.08], [ypos + .35, ypos],transform=ax.transAxes, color='black', alpha=0.6, linestyle='--')
    line = plt.Line2D([xpos, xpos], [ypos + .35, ypos],transform=ax.transAxes, color='black', alpha=0.6, linestyle='--')
    line.set_clip_on(False)
    ax.add_line(line)


for p in apps:

    filename_pre = target_path+'//'+p+'//'+p+'_696_'
    Tpar_data = []
    filename_post = '.csv'
    name_template = ""
    Tpar = 0
    sDLS_data = []


#mean_cov = []
#median_cov = []

#rank_time_data = []
#cov_data = []


    for t in DLS:

        Tpar_data_temp = []
        #cov_data_temp = []
        #rank_time_data_temp = []
        nominal_Tpar = 0.0


        for pert in perturbs:

            name_template = ""
            name_template += filename_pre
            name_template +=pert
            name_template +='_'
            name_template += str(t)
            name_template += filename_post
            sDLS_data_temp = []

            filename =  name_template
            print(filename)
            with open(filename, 'r') as f:
                index =0
                i =0
                mycsv = csv.reader(f)
                mycsv = list(mycsv)
                for row in mycsv:
                    #if row[0] == 'rank':
                        #index = i
                    #if i> index and i < (index+352) and index !=0:
                        #rank_time = float(row[1])
                        #rank_time_data_temp.append(rank_time)
                        #print (rank_time)
                        #i +=1
                    if row[0] == 'Parallel time':
                        Tpar = row[1]
                        #print (Tpar)
                    if row[0] == 'selected dls':
                        sDLS = row[1]
                        sDLS_data_temp.append(sDLS)

                #rank_time_data_temp = [float(i) for i in rank_time_data_temp]
                #sigma = np.std(rank_time_data_temp)
                #mu = np.mean(rank_time_data_temp)
                #cov = sigma/ float(mu)
                #cov_data_temp.append(cov)

                Tpar_data_temp.append(Tpar) #every perturb
                sDLS_data_temp = [int (i) for i in sDLS_data_temp]
                print (sDLS_data_temp)
                if t ==11:
                    sDLS_data.append(sDLS_data_temp)
            #convert the values to floats
        Tpar_data_temp = [float(i) for i in Tpar_data_temp]
        print(Tpar_data_temp)
        Tpar_data.append(Tpar_data_temp) #every DLS


        #print ('\% Error msg,'+ str(PE_msg))

    #print(Tpar_data)
    matplotlib.rcParams.update({'font.size': 18})

    ind = np.arange(len(perturbs))  # the x locations for the groups
    width = 0.4       # the width
############################################################################################
    fig3, ax3 = plt.subplots()
    #print (sDLS_data)
    #sDLS_data = np.array(sDLS_data)
    perf_data = np.array(Tpar_data)


    #print (sDLS_data)
    #print (perf_data)
    upper1 = [0.0 for x in range(len(perturbs))]
    lower1 = [500000000 for x in range(len(perturbs))]
    for i in range(0,len(perturbs)):
        for j in sDLS_data[i]:#range(0, sDLS_data.shape[1]):
            #print (j)
            upper1[i] = max(upper1[i],perf_data[j][i])
            lower1[i] = min(lower1[i],perf_data[j][i])

    lines = []
    #print (lower1)
    #upper = [73.798492, 77.227779, 88.974337,77.107189,87.345168,73.804801,73.803604, 73.798492, 73.798492,  84.825934, 172.249072, 73.808035, 160.600205, 77.61375, 261.394778, 78.070372, 192.455261]
    #lower = [73.685258,77.166837, 88.904814,77.049114,87.281692,73.680534,73.691252, 73.685258, 73.685258, 73.85835, 79.213522, 73.691717,75.388683, 77.270891, 100.553896, 77.071225, 98.481937]
    ax3.set_title('Parallel loop execution time ['+ p +']', y=1.25 )
    #print (sizes)
    #print (Tpar_data)
    ax3.margins(0.04, 0)
    #data_plt=ax3.boxplot(Tpar_data, labels=DLS_names, whis=np.inf)
    #plot the horizontal line
    cs = ['#f90286', '#1ea5a5', '#2d373c','#8c9196', '#2873ed', '#eb829b', '#4b0e77', '#006e6e', '#42e552','#4248f4', '#f48c41', '#d20537']
    ms = ['.','s', '+','*', 'x', 'D', 'v', '^', '<', '>', 'h', 'o']
    for t in DLS:
        lines += ax3.plot(np.arange(len(perturbs)), Tpar_data[t] , linestyle=':', color=cs[t], marker=ms[t])


    ax3.fill_between(np.arange(len(perturbs)), upper1 , lower1, alpha=.3, color = '#a5d7d2')
    lgd =  ax3.legend(lines, DLS_names, prop={'size': 14}, bbox_to_anchor=(0., 1.02, 1., .102), loc=3,
           ncol=4, mode="expand", borderaxespad=0.)

    #msg_t= ax3.bar(ind+width, Tpar_msg, width, color='#BCEAEA' )
    #sd_t=ax3.bar(ind+ width + width, Tpar_sd, width, color='#1EA5A5' )

    plt.axvline(.7, color='k', linestyle='--', alpha=0.6)
    plt.axvline(4.7, color='k', linestyle='--', alpha=0.6)
    plt.axvline(8.7, color='k', linestyle='--', alpha=0.6)
    plt.axvline(12.7, color='k', linestyle='--', alpha=0.6)

    add_line(ax3, .078, -0.35)
    add_line(ax3, .310, -0.35)
    add_line(ax3, .540, -0.35)
    add_line(ax3, .772, -0.35)
    ax3.text(0.194, -0.31, 'PE \navailability', ha='center', transform=ax3.transAxes)
    ax3.text(0.425, -0.31, 'Bandwidth', ha='center', transform=ax3.transAxes)
    ax3.text(0.656, -0.31, 'Latency', ha='center', transform=ax3.transAxes)
    ax3.text(0.861, -0.31, 'All', ha='center', transform=ax3.transAxes)

    #ax3.boxplot(Tpar_data_200, positions=[200000], whis=np.inf, showfliers=False)
    #ax3.boxplot(Tpar_data_200, positions=[200000], whis=[5, 95])
    #ax3.set_xlabel(r'Execution scenario')
    ax3.set_ylabel('Parallel loop execution time (s)')
    #ax3.set_autoscaley_on(False)
    #if p == 'constant':
    #    ax3.set_ylim([0,2300])
    #else:
    ax3.set_ylim([0,max(np.array(Tpar_data).flatten())*1.1])
    ax3.set_xticks(ind+width/2)
    ax3.set_xticklabels(perturbs_names)
    plt.xticks(rotation=90,  ha='center')

    if not os.path.exists(target_path+'//figures'):
        os.makedirs(target_path+'//figures')
    #plt.savefig(target_path+'//figures//'+p+'_'+str(t)+'_Tpar.pdf', bbox_inches='tight')
    plt.savefig(target_path+'//figures//'+p+'_lines.pdf', bbox_inches='tight')
########################################################################################################
#plt.show() # show the figures


==> anc/scripts/plot/lines_all_dls_all_perturbs_legend.py <==
"""
===========
Plot boxes loop execution times for different DLS techniques with different perturbations
============

"""

import numpy as np
import matplotlib.pyplot as plt
import csv
import os
import matplotlib
import glob
import sys



target_path=sys.argv[1]
DLS = [11,0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10]
DLS_names = ['SiL','STATIC', 'SS', 'FSC', 'GSS', 'FAC', 'WF', 'AWF-B', 'AWF-C', 'AWF-D', 'AWF-E', 'AF', 'SiL']
#DLS = [0] #testing

#perturbs = ['nominal', 'av_core0_10', 'av_core1_10', 'av_core1_50', 'bw_gamma_1', 'bw_gamma_sq', 'bw_sqrt', 'bw_severe', 'lat_gamma_1', 'lat_gamma_sq', 'lat_sqrt', 'lat_severe', 'all', 'all_severe']

#bar_names = ['av_core0_10', 'av_core1_10', 'av_core1_50', 'bw_gamma_1', 'bw_gamma_sqrt', 'bw_sqrt', 'bw_severe', 'lat_gamma_1', 'lat_gamma_sqrt', 'lat_sqrt', 'lat_severe', 'all', 'all_severe']


perturbs = ['nominal', 'av_const_75','av_const_25', 'av_ex_75','av_ex_25', 'bw_const_1', 'bw_const_sqrt', 'bw_ex_1', 'bw_ex_sqrt', 'lat_const_1', 'lat_const_sqrt', 'lat_ex_1', 'lat_ex_sqrt', 'all_const_mild', 'all_const_severe', 'all_ex_mild', 'all_ex_severe']

perturbs_names = ['np', 'pea-cm','pea-cs', 'pea-em', 'pea-es', 'bw-cm','bw-cs', 'bw-em', 'bw-es', 'lat-cm','lat-cs', 'lat-em', 'lat-es', 'all-cm','all-cs', 'all-em', 'all-es']


apps = ['PSIA', 'constant', 'exponential', 'gamma', 'normal', 'uniform']

#apps = ['PSIA'] #testing

def add_line(ax, xpos, ypos):
    #line = plt.Line2D([ypos + .35+xpos, ypos+xpos+.08], [ypos + .35, ypos],transform=ax.transAxes, color='black', alpha=0.6, linestyle='--')
    line = plt.Line2D([xpos, xpos], [ypos + .35, ypos],transform=ax.transAxes, color='black', alpha=0.6, linestyle='--')
    line.set_clip_on(False)
    ax.add_line(line)


for p in apps:

    filename_pre = target_path+'//'+p+'//'+p+'_696_'
    Tpar_data = []
    filename_post = '.csv'
    name_template = ""
    Tpar = 0


#mean_cov = []
#median_cov = []

#rank_time_data = []
#cov_data = []


    for t in DLS:

        Tpar_data_temp = []
        #cov_data_temp = []
        #rank_time_data_temp = []
        nominal_Tpar = 0.0


        for pert in perturbs:

            name_template = ""
            name_template += filename_pre
            name_template +=pert
            name_template +='_'
            name_template += str(t)
            name_template += filename_post

            filename =  name_template
            print(filename)
            with open(filename, 'r') as f:
                index =0
                i =0
                mycsv = csv.reader(f)
                mycsv = list(mycsv)
                for row in mycsv:
                    #if row[0] == 'rank':
                        #index = i
                    #if i> index and i < (index+352) and index !=0:
                        #rank_time = float(row[1])
                        #rank_time_data_temp.append(rank_time)
                        #print (rank_time)
                        #i +=1
                    if row[0] == 'Parallel time':
                        Tpar = row[1]
                        #print (Tpar)

                #rank_time_data_temp = [float(i) for i in rank_time_data_temp]
                #sigma = np.std(rank_time_data_temp)
                #mu = np.mean(rank_time_data_temp)
                #cov = sigma/ float(mu)
                #cov_data_temp.append(cov)

                Tpar_data_temp.append(Tpar) #every perturb

            #convert the values to floats
        Tpar_data_temp = [float(i) for i in Tpar_data_temp]
        print(Tpar_data_temp)
        Tpar_data.append(Tpar_data_temp) #every DLS

        #print ('\% Error msg,'+ str(PE_msg))

    #print(Tpar_data)
    matplotlib.rcParams.update({'font.size': 18})

    ind = np.arange(len(perturbs))  # the x locations for the groups
    width = 0.4       # the width
############################################################################################
    fig3, ax3 = plt.subplots()
    lines = []
    ax3.set_title('Parallel loop execution time ['+ p +']', y=1.25 )
    #print (sizes)
    #print (Tpar_data)
    ax3.margins(0.04, 0)
    #data_plt=ax3.boxplot(Tpar_data, labels=DLS_names, whis=np.inf)
    #plot the horizontal line
    cs = ['#d20537','#f90286', '#1ea5a5', '#2d373c','#8c9196', '#2873ed', '#eb829b', '#4b0e77', '#006e6e', '#42e552','#4248f4', '#f48c41']
    ms = ['o','.','s', '+','*', 'x', 'D', 'v', '^', '<', '>', 'h']
    i = 0
    for t in DLS:
        lines += ax3.plot(np.arange(len(perturbs)), Tpar_data[i] , linestyle=':', color=cs[i], marker=ms[i])
        i+=1

    lgd =  ax3.legend(lines, DLS_names, prop={'size': 12}, bbox_to_anchor=(0., 1.02, 1., .102), loc=3,
           ncol=6, mode="expand", borderaxespad=0.)

    #msg_t= ax3.bar(ind+width, Tpar_msg, width, color='#BCEAEA' )
    #sd_t=ax3.bar(ind+ width + width, Tpar_sd, width, color='#1EA5A5' )

    plt.axvline(.7, color='k', linestyle='--', alpha=0.6)
    plt.axvline(4.7, color='k', linestyle='--', alpha=0.6)
    plt.axvline(8.7, color='k', linestyle='--', alpha=0.6)
    plt.axvline(12.7, color='k', linestyle='--', alpha=0.6)

    add_line(ax3, .078, -0.35)
    add_line(ax3, .310, -0.35)
    add_line(ax3, .540, -0.35)
    add_line(ax3, .772, -0.35)
    ax3.text(0.194, -0.31, 'PE \navailability', ha='center', transform=ax3.transAxes)
    ax3.text(0.425, -0.31, 'Bandwidth', ha='center', transform=ax3.transAxes)
    ax3.text(0.656, -0.31, 'Latency', ha='center', transform=ax3.transAxes)
    ax3.text(0.861, -0.31, 'All', ha='center', transform=ax3.transAxes)

    #ax3.boxplot(Tpar_data_200, positions=[200000], whis=np.inf, showfliers=False)
    #ax3.boxplot(Tpar_data_200, positions=[200000], whis=[5, 95])
    #ax3.set_xlabel(r'Execution scenario')
    ax3.set_ylabel('Parallel loop execution time (s)')
    #ax3.set_autoscaley_on(False)
    if p == 'constant':
        ax3.set_ylim([0,2300])
    else:
        ax3.set_ylim([0,max(np.array(Tpar_data).flatten())*1.1])
    ax3.set_xticks(ind+width/2)
    ax3.set_xticklabels(perturbs_names)
    plt.xticks(rotation=90,  ha='center')

    if not os.path.exists(target_path+'//figures'):
        os.makedirs(target_path+'//figures')
    #plt.savefig(target_path+'//figures//'+p+'_'+str(t)+'_Tpar.pdf', bbox_inches='tight')
    plt.savefig(target_path+'//figures//'+p+'_lines_legend.pdf', bbox_inches='tight')
########################################################################################################
#plt.show() # show the figures


==> anc/scripts/plot/native/box_plot_intel_dls.py <==
"""
===========
Plot execution time, parallel part execution time, percentage of PSIA as boxplot, for different DLS techniques
============

Example boxplot code
"""

import numpy as np
import matplotlib.pyplot as plt
import csv
import os
import matplotlib
import glob
import sys


target_path=sys.argv[1]
Tpar_data = []
program_data = []
percent_data = []

filename_pre = target_path+'//PSIA_400_'
DLS = [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10]
DLS_names = ['STATIC', 'SS', 'FSC', 'GSS', 'FAC','WF', 'AWF-B', 'AWF-C', 'AWF-D', 'AWF-E', 'AF']
filename_post = '_*.csv'
name_template = ""
Tpar = 0
percent = 0
program = 0

avg_Tpar= []
med_Tpar = []

avg_program = []
med_program = []

avg_percent = []
med_percent = []

for t in DLS:
	name_template = ""
	name_template += filename_pre
	name_template += str(t)
	name_template += filename_post


	Tpar_data_temp = []
	program_data_temp = []
	percent_data_temp = []

	filenames = glob.glob(name_template)
	print (name_template)
	for filename in filenames:
		with open(filename, 'r') as f:
			mycsv = csv.reader(f)
			mycsv = list(mycsv)
			for row in mycsv:
				if row[0] == 'Parallel time':
					Tpar = row[1]
#					print (Tpar)
#					print (row[1])
				if row[0] == 'Program time':
					program = row[1]
#					print (program)
				if row[0] == 'Parallel percentage':
					percent = row[1]
#					print (percent)
					percent = percent[:-1] #remove the last charater i.e. %
#				print (Tpar)
#				print  (program)
#				print  (percent)
		Tpar_data_temp.append(Tpar)
		program_data_temp.append(program)
		percent_data_temp.append(percent)
	Tpar_data_temp = [float(i) for i in Tpar_data_temp]
	program_data_temp = [float(i) for i in program_data_temp]
	percent_data_temp = [float(i) for i in percent_data_temp]

	avg_Tpar.append(np.mean(Tpar_data_temp))
	med_Tpar.append(np.median(Tpar_data_temp))

	avg_program.append(np.mean(program_data_temp))
	med_program.append(np.median(program_data_temp))

	avg_percent.append(np.mean(percent_data_temp))
	med_percent.append(np.median(percent_data_temp))

	Tpar_data.append(Tpar_data_temp)
	program_data.append(program_data_temp)
	percent_data.append(percent_data_temp)
########################################################################################
print ('Average')
print (' ,STATIC, SS, FSC, GSS, FAC, WF, AWF-B, AWF-C, AWF-D, AWF-E, AF')
print ('Tpar,' + str(avg_Tpar))
print ('program,' + str(avg_program))
print ('percent,' + str(avg_percent))

print ('Median')
print (',STATIC, SS, FSC, GSS, FAC, WF, AWF-B, AWF-C, AWF-D, AWF-E, AF')
print ('Tpar,' + str(med_Tpar))
print ('program,' + str(med_program))
print ('percent,' + str(med_percent))
tick_num = np.arange(len(DLS))
matplotlib.rcParams.update({'font.size': 20})
#########################################################################################
fig3, ax3 = plt.subplots()
ax3.set_title(r'$T_{par}^{loop}$')
#print (sizes)
#print (Tpar_data)
ax3.boxplot(Tpar_data, whis=np.inf)
ax3.set_xticklabels(DLS_names)
plt.xticks(rotation=90,  ha='center')
#ax3.boxplot(Tpar_data_200, positions=[200000], whis=np.inf, showfliers=False)
#ax3.boxplot(Tpar_data_200, positions=[200000], whis=[5, 95])
ax3.set_xlabel(r'Loop scheduling technique')
ax3.set_ylabel('Execution time (s)')
ax3.set_autoscaley_on(False)
#ax3.set_ylim([100,190])
#plt.yscale('log')
#plt.autoscale(True)
if not os.path.exists(target_path+'//figures'):
	os.makedirs(target_path+'//figures')

plt.savefig(target_path+'//figures//Tpar.pdf', bbox_inches='tight')
##########################################################################################
fig4, ax4 = plt.subplots()
ax4.set_title(r'$T_{par}$')
ax4.boxplot(program_data, whis=np.inf)
ax4.set_xticklabels(DLS_names)
plt.xticks(rotation=90,  ha='center')
ax4.set_xlabel(r'Loop scheduling technique')
ax4.set_ylabel('Execution time (s)')
#ax4.set_ylim([100,190])
#plt.yscale('log')
#plt.autoscale(True)
plt.savefig(target_path+'//figures//program_time.pdf', bbox_inches='tight')
######################################################################################
fig5, ax5 = plt.subplots()
ax5.set_title('Percentage of $T_{par}^{loop}$')
#print (percent_data)
ax5.boxplot(percent_data, whis=np.inf)
ax5.set_xticklabels(DLS_names)
plt.xticks(rotation=90,  ha='center')
ax5.set_xlabel(r'Loop scheduling technique')
ax5.set_ylabel('Percentage of the parallel part (%)')
#plt.autoscale(True)
plt.savefig(target_path+'//figures//parallel_percentage.pdf', bbox_inches='tight')
#######################################################################################

#plt.show() # show the figures


==> anc/scripts/plot/native/calculate_plot_cov.py <==
"""
===========
boxplot Demo
============

Example boxplot code
"""

import numpy as np
import matplotlib.pyplot as plt
import csv
import os
import matplotlib
import glob
import sys



rank_time_data = []
cov_data = []

target_path=sys.argv[1]

filename_pre = target_path+'//PSIA_400_'
DLS = [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10]
DLS_names = ['STATIC', 'SS', 'FSC', 'GSS', 'FAC','WF', 'AWF-B', 'AWF-C', 'AWF-D', 'AWF-E', 'AF']
filename_post = '_*.csv'
name_template = ""
rank_time = 0
cov = 0
sigma = 0
mu = 0

mean_cov = []
median_cov = []

for t in DLS:
	name_template = ""
	name_template += filename_pre
	name_template += str(t)
	name_template += filename_post


	cov_data_temp = []
	rank_time_data_temp = []

	filenames = glob.glob(name_template)
	#print (name_template)
	for filename in filenames:
		#print (filename)
		with open(filename, 'r') as f:
			mycsv = csv.reader(f)
			mycsv = list(mycsv)
			index =0
			i = 0
			Tpar = 0
			for row in mycsv:
				if row[0] == 'rank':
					index = i
					#print (row[1])
#					print (row[1])
				if i > index and i < (index+224) and index !=0:
					#print (row[1])
					rank_time = float(row[1])
					rank_time_data_temp.append(rank_time)
				i += 1
		rank_time_data_temp = [float(i) for i in rank_time_data_temp]
		sigma = np.std(rank_time_data_temp)
		mu = np.mean(rank_time_data_temp)
		cov = sigma/ float(mu)
		cov_data_temp.append(cov)
	cov_data.append(cov_data_temp)
	mean_cov.append(np.mean(cov_data_temp))
	median_cov.append(np.median(cov_data_temp))



#print (cov_data)
print ('Average cov, STATIC, SS, FSC, GSS, FAC, WF, AWF-B, AWF-C, AWF-D, AWF-E, AF')
print (mean_cov)
print ('Median cov, STATIC, SS, FSC, GSS, FAC, WF, AWF-B, AWF-C, AWF-D, AWF-E, AF')
print (median_cov)
##########################################################################################
matplotlib.rcParams.update({'font.size': 20})
fig1, ax1 = plt.subplots()
ax1.set_title(r'C.o.v. of $T_{par}^{loop}$', y = 1.015)
ax1.boxplot(cov_data,whis=np.inf)
ax1.set_xticklabels(DLS_names)
plt.xticks(rotation=90,  ha='center')
ax1.set_xlabel(r'Loop scheduling technique')
ax1.set_ylabel('C.o.v. of processes finishing times')
ax1.set_autoscaley_on(False)
#ax1.set_ylim([0,0.12])
#plt.yscale('log')
if not os.path.exists(target_path+'//figures'):
	os.makedirs(target_path+'//figures')
#plt.autoscale(True)
plt.savefig(target_path+'//figures//cov_dls.pdf', bbox_inches='tight')
##########################################################################################


==> anc/scripts/plot/stacked_bar_selected_DLS.py <==
"""
===========
Plot boxes loop execution times for different DLS techniques with different perturbations
============

"""

import numpy as np
import matplotlib.pyplot as plt
import csv
import os
import matplotlib
import glob
import sys



target_path=sys.argv[1]
DLS = [11]
DLS_names = ['SS', 'FSC', 'GSS', 'FAC', 'WF', 'AWF-B', 'AWF-C', 'AWF-D', 'AWF-E', 'AF']
#DLS = [0] #testing

#perturbs = ['nominal'] #,'av_core0_10', 'av_core1_10', 'av_core1_50', 'bw_gamma_1', 'bw_gamma_sq', 'bw_sqrt', 'bw_severe', 'lat_gamma_1', 'lat_gamma_sq', 'lat_sqrt', 'lat_severe', 'all', 'all_severe']

#bar_names = ['av_core0_10', 'av_core1_10', 'av_core1_50', 'bw_gamma_1', 'bw_gamma_sqrt', 'bw_sqrt', 'bw_severe', 'lat_gamma_1', 'lat_gamma_sqrt', 'lat_sqrt', 'lat_severe', 'all', 'all_severe']


perturbs = ['nominal', 'av_const_75','av_const_25', 'av_ex_75','av_ex_25', 'bw_const_1', 'bw_const_sqrt', 'bw_ex_1', 'bw_ex_sqrt', 'lat_const_1', 'lat_const_sqrt', 'lat_ex_1', 'lat_ex_sqrt', 'all_const_mild', 'all_const_severe', 'all_ex_mild', 'all_ex_severe']

perturbs_names = ['np', 'pea-cm','pea-cs', 'pea-em', 'pea-es', 'bw-cm','bw-cs', 'bw-em', 'bw-es', 'lat-cm','lat-cs', 'lat-em', 'lat-es', 'all-cm','all-cs', 'all-em', 'all-es']


apps = ['PSIA', 'constant', 'exponential', 'gamma', 'normal', 'uniform']

#apps = ['PSIA'] #testing

def add_line(ax, xpos, ypos):
    #line = plt.Line2D([ypos + .35+xpos, ypos+xpos+.08], [ypos + .35, ypos],transform=ax.transAxes, color='black', alpha=0.6, linestyle='--')
    line = plt.Line2D([xpos, xpos], [ypos + .35, ypos],transform=ax.transAxes, color='black', alpha=0.6, linestyle='--')
    line.set_clip_on(False)
    ax.add_line(line)


for p in apps:

    filename_pre = target_path+'//'+p+'//'+p+'_696_'
    sDLS_data = []
    filename_post = '.csv'
    name_template = ""
    sDLS = 0
    Matrix_data = [[0.0 for x in range(11)] for y in range(len(perturbs))]
    #print (Matrix_data)

#mean_cov = []
#median_cov = []

#rank_time_data = []
#cov_data = []


    for t in DLS:


        #cov_data_temp = []
        #rank_time_data_temp = []


        pi = -1
        for pert in perturbs:
            sDLS_data_temp = []
            name_template = ""
            name_template += filename_pre
            name_template +=pert
            name_template +='_'
            name_template += str(t)
            name_template += filename_post
            pi +=1
            filename =  name_template
            counter = 0
            print(filename)
            with open(filename, 'r') as f:
                index =0
                i =0
                mycsv = csv.reader(f)
                mycsv = list(mycsv)
                for row in mycsv:
                    #if row[0] == 'rank':
                        #index = i
                    #if i> index and i < (index+352) and index !=0:
                        #rank_time = float(row[1])
                        #rank_time_data_temp.append(rank_time)
                        #print (rank_time)
                        #i +=1
                    if row[0] == 'selected dls':
                        sDLS = row[1]
                        sDLS_data_temp.append(sDLS)
                        Matrix_data[pi][int(sDLS)]+=1
                        counter +=1
                        #print (Tpar)
            for n in range(0, 11):
                #print(Matrix_data[pi][n], counter)
                Matrix_data[pi][n] = Matrix_data[pi][n]/counter*100
                #rank_time_data_temp = [float(i) for i in rank_time_data_temp]
                #sigma = np.std(rank_time_data_temp)
                #mu = np.mean(rank_time_data_temp)
                #cov = sigma/ float(mu)
                #cov_data_temp.append(cov)



            #convert the values to floats
            sDLS_data_temp = [float(i) for i in sDLS_data_temp]
            sDLS_data.append(sDLS_data_temp) #every DLS
        #print(sDLS_data)
        Matrix_data = np.array(Matrix_data)
        #print (Matrix_data)


        #print ('\% Error msg,'+ str(PE_msg))

    #print(Tpar_data)
    matplotlib.rcParams.update({'font.size': 18})

    ind = np.arange(len(perturbs))  # the x locations for the groups
    width = 0.4       # the width
############################################################################################
    fig3, ax3 = plt.subplots()

    ax3.set_title('Percentage of DLS selection ['+ p +']', y=1.18 )
    #print (sizes)
    #print (Tpar_data)
    ax3.margins(0.04, 0)
    #data_plt=ax3.boxplot(Tpar_data, labels=DLS_names, whis=np.inf)
    #plot the horizontal line
    cs = ['#a5d7d2', '#1ea5a5', '#2d373c','#8c9196', '#2873ed', '#eb829b', '#4b0e77', '#006e6e', '#42e552','#4248f4', '#f48c41', '#d20537']
    ms = ['.','s', '+','*', 'x', 'D', 'v', '^', '<', '>', 'h', 'o']
    bars1 = ax3.bar(np.arange(len(perturbs)), Matrix_data[:,1], width, color = cs[1])
    prev_bottom = Matrix_data[:,1]
    bars2 = ax3.bar(np.arange(len(perturbs)), Matrix_data[:,2], width, bottom = prev_bottom,color = cs[2])
    prev_bottom += Matrix_data[:,2]
    bars3 = ax3.bar(np.arange(len(perturbs)), Matrix_data[:,3], width, bottom = prev_bottom,color = cs[3])
    prev_bottom += Matrix_data[:,3]
    bars4 = ax3.bar(np.arange(len(perturbs)), Matrix_data[:,4], width, bottom = prev_bottom,color = cs[4])
    prev_bottom += Matrix_data[:,4]
    bars5 = ax3.bar(np.arange(len(perturbs)), Matrix_data[:,5], width, bottom = prev_bottom,color = cs[5])
    prev_bottom += Matrix_data[:,5]
    bars6 = ax3.bar(np.arange(len(perturbs)), Matrix_data[:,6], width, bottom = prev_bottom,color = cs[6])
    prev_bottom += Matrix_data[:,6]
    bars7 = ax3.bar(np.arange(len(perturbs)), Matrix_data[:,7], width, bottom = prev_bottom,color = cs[7])
    prev_bottom += Matrix_data[:,7]
    bars8 = ax3.bar(np.arange(len(perturbs)), Matrix_data[:,8], width, bottom = prev_bottom,color = cs[8])
    prev_bottom += Matrix_data[:,8]
    bars9 = ax3.bar(np.arange(len(perturbs)), Matrix_data[:,9], width, bottom = prev_bottom,color = cs[9])
    prev_bottom += Matrix_data[:,9]
    bars10 = ax3.bar(np.arange(len(perturbs)), Matrix_data[:,10], width, bottom = prev_bottom,color = cs[10])

        #lines += ax3.plot(np.arange(len(perturbs)), Tpar_data[t] , linestyle=':', color=cs[t], marker=ms[t])


    lgd =  ax3.legend([bars1, bars2,bars3, bars4, bars5, bars6, bars7, bars8, bars9, bars10], DLS_names, prop={'size': 14}, bbox_to_anchor=(0., 1.02, 1., .102), loc=3,
           ncol=5, mode="expand", borderaxespad=0.)

    #msg_t= ax3.bar(ind+width, Tpar_msg, width, color='#BCEAEA' )
    #sd_t=ax3.bar(ind+ width + width, Tpar_sd, width, color='#1EA5A5' )

    plt.axvline(.7, color='k', linestyle='--', alpha=0.6)
    plt.axvline(4.7, color='k', linestyle='--', alpha=0.6)
    plt.axvline(8.7, color='k', linestyle='--', alpha=0.6)
    plt.axvline(12.7, color='k', linestyle='--', alpha=0.6)

    add_line(ax3, .076, -0.35)
    add_line(ax3, .302, -0.35)
    add_line(ax3, .528, -0.35)
    add_line(ax3, .754, -0.35)
    ax3.text(0.189, -0.31, 'PE \navailability', ha='center', transform=ax3.transAxes)
    ax3.text(0.415, -0.31, 'Bandwidth', ha='center', transform=ax3.transAxes)
    ax3.text(0.641, -0.31, 'Latency', ha='center', transform=ax3.transAxes)
    ax3.text(0.857, -0.31, 'All', ha='center', transform=ax3.transAxes)

    #ax3.boxplot(Tpar_data_200, positions=[200000], whis=np.inf, showfliers=False)
    #ax3.boxplot(Tpar_data_200, positions=[200000], whis=[5, 95])
    #ax3.set_xlabel(r'Execution scenario')
    ax3.set_ylabel('Percentage of selection (%)')
    #ax3.set_autoscaley_on(False)
    #if p == 'constant':
        #ax3.set_ylim([0,2300])
    #else:
    ax3.set_ylim([0,110])
    ax3.set_xticks(ind+width/2)
    ax3.set_xticklabels(perturbs_names)
    plt.xticks(rotation=90,  ha='center')

    if not os.path.exists(target_path+'//figures'):
        os.makedirs(target_path+'//figures')
    #plt.savefig(target_path+'//figures//'+p+'_'+str(t)+'_Tpar.pdf', bbox_inches='tight')
    plt.savefig(target_path+'//figures//'+p+'_stacked_bars.pdf', bbox_inches='tight')
########################################################################################################
#plt.show() # show the figures


==> anc/scripts/run/explore_DLS_job_intel_slurm.sh <==
#!/bin/bash
# run DLS experiments
for DLS in `seq 0 10`;

do
    echo $DLS
        for i in `seq 1 20`;
        do
                echo $i
		job_file=job_PSIA_
		job_file+=$DLS
		job_file+=_
		job_file+=$i
		job_file+=_intel.sh
		echo '#!/bin/sh' >> $job_file
		echo '#SBATCH --nodes=9' >> $job_file
		echo '#SBATCH --ntasks=224' >> $job_file
		echo '#SBATCH --time=00:25:00' >> $job_file
		echo '#SBATCH --job-name=PSIA_DLS' >> $job_file
		echo '#SBATCH --workdir=.' >> $job_file
		echo '#SBATCH --exclusive' >> $job_file
		echo '#SBATCH --exclude=cl-node023' >> $job_file
        echo '#SBATCH --partition=all' >> $job_file
		echo '##SBATCH  --mem-per-cpu 200' >> $job_file
		echo '##SBATCH --ntasks-per-node=16' >> $job_file
        echo '#SBATCH --ntasks-per-core=1' >>  $job_file
		echo '#SBATCH --cpus-per-task=1' >> $job_file
		echo '#SBATCH --hint=nomultithread' >> $job_file
        echo '#SBATCH --nodelist cl-node022,cl-node021,cl-node020,cl-node019,cl-node018,cl-node017,cl-node016,cl-node024,cl-node025 ' >> $job_file
        echo '#SBATCH --distribution hostfile' >> $job_file
              	

		echo 'module load intel/2017a' >> $job_file
		echo 'export I_MPI_ASYNC_PROGRESS=1' >> $job_file
		echo 'export I_MPI_FABRICS=shm:tmi' >> $job_file
	    echo 'export SLURM_HOSTFILE=slurm_hostfile' >> $job_file
	
        cmd='srun --cpu_bind=cores --distribution=block:cyclic ./V4.o 400000 5 0.1 0.5 '
		cmd+=$DLS
		cmd+=' Roff.in 1 0.0000675 0.00326588969943 112 >> results_dls/PSIA_400_'
		cmd+=$DLS
                cmd+=_
		cmd+=$i
		cmd+=.csv
		echo $cmd >> $job_file
                
		sbatch $job_file

       done
done


==> anc/scripts/run/run_all_jobs.py <==
"""
===========
Submit simulations of different DLS techniques with different perturbations as jobs to Slurm
============

"""

import numpy as np
import os

import sys


target_path=sys.argv[1]
DLS = [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11]
DLS_names = ['STATIC', 'SS', 'FSC', 'GSS', 'FAC', 'WF', 'AWF-B', 'AWF-C', 'AWF-D', 'AWF-E', 'AF']
#DLS = [0] #testing

#perturbs = ['nominal', 'av_core0_10', 'av_core1_10', 'av_core1_50', 'bw_gamma_1', 'bw_gamma_sq', 'bw_sqrt', 'bw_severe', 'lat_gamma_1', 'lat_gamma_sq', 'lat_sqrt', 'lat_severe', 'all', 'all_severe']

#bar_names = ['av_core0_10', 'av_core1_10', 'av_core1_50', 'bw_gamma_1', 'bw_gamma_sqrt', 'bw_sqrt', 'bw_severe', 'lat_gamma_1', 'lat_gamma_sqrt', 'lat_sqrt', 'lat_severe', 'all', 'all_severe']


perturbs = ['nominal', 'av_const_75', 'av_const_50', 'av_const_25', 'av_ex_75', 'av_ex_50', 'av_ex_25', 'bw_const_1', 'bw_const_sqrt', 'bw_ex_1', 'bw_ex_sqrt', 'lat_const_1', 'lat_const_sqrt', 'lat_ex_1', 'lat_ex_sqrt', 'all_const_mild', 'all_const_severe', 'all_ex_mild', 'all_ex_severe']

bar_names = ['av_const_75', 'av_const_50', 'av_const_25', 'av_ex_75', 'av_ex_50', 'av_ex_25', 'bw_const_1', 'bw_const_sqrt', 'bw_ex_1', 'bw_ex_sqrt', 'lat_const_1', 'lat_const_sqrt', 'lat_ex_1', 'lat_ex_sqrt', 'all_const_mild', 'all_const_severe', 'all_ex_mild', 'all_ex_severe']



apps = ['PSIA', 'constant', 'exponential', 'gamma', 'normal', 'uniform']

sigma = [0.00328370950959, 0, 0.449393071, 0.341537785,0.104580822,0.290273706 ]


#apps = ['PSIA'] #testing

i = -1
for p in apps:

    filename_pre = target_path+'//'+'job_'+p
    Tpar_data = []
    filename_post = '.sbatch'
    name_template = ""
    Tpar = 0
    i = i+1


#mean_cov = []
#median_cov = []

#rank_time_data = []
#cov_data = [] 


    for t in DLS:
		
        Tpar_data_temp = []
        #cov_data_temp = []
        #rank_time_data_temp = []
        nominal_Tpar = 0.0
        

        for pert in perturbs:

            name_template = ""
            name_template += filename_pre
            name_template +=pert
            name_template +='_'
            name_template += str(t)
            name_template += filename_post

            filename =  name_template
            print(filename) 


            with open(filename, "w") as text_file:
                print('#!/bin/sh', file=text_file)
                print('#SBATCH --nodes=1', file=text_file)
                print('#SBATCH --ntasks=1', file=text_file)
                print('#SBATCH --time=30:30:00', file=text_file)
                print('#SBATCH --job-name=SiL_simdag', file=text_file)
                print('#SBATCH --workdir=.', file=text_file)
                print('#SBATCH --partition=xeon', file=text_file)
                print('#SBATCH --ntasks-per-node=1', file=text_file)
                print('#SBATCH --cpus-per-task=1', file=text_file)
                print('#SBATCH --hint=nomultithread', file=text_file)


                print('module load SimGrid', file=text_file)
                print("srun ./simulator ../platform_gen/miniHPC_{}.xml 696 1 400000 {}  ../loops_gen/{}_flops.csv 0.038438 {} --log=root.threshold:critical >> ../results/{}/{}_696_{}_{}.csv".format(pert, t,p,sigma[i],p,p,pert,t), file=text_file)
      
            #sbatch filename
            os.system("sbatch "+filename)
            




